Cotangent cohomology and higher-order obstructions of matroids

Matroid Stanley-Reisner rings admit essential deformation obstructions of arbitrarily high order over every field, already at corank three. For each $m\ge3$, we construct a connected cosimple matroid and $m$ fine-homogeneous first-order classes whose proper subcollections integrate jointly and whose pairwise primary cup products vanish. A specified joint $(m-1)$-jet nevertheless has no lift to order $m$, even without preserving the grading. The construction rests on formulas for every multigraded component of the second cotangent cohomology $T^2$ and of its primary cup image, expressed through flats and parallel classes of the dual matroid. These formulas show that $T^2$ vanishes exactly when every connected component has corank at most two, or equivalently when there is no $U_{1,4}$-minor. This proves a conjecture of Constantinescu, Klein, Nguyen, Singh, and Venturello (2025) and characterizes formal smoothness of the affine deformation functor. For the duals of rank-three truncations of $U_{2,m}\oplus U_{2,n}$, $m,n\ge3$, each nonzero homogeneous class modulo the primary cup image is realized as a higher-order obstruction, and the quotient has an explicit presentation with $m+n-2$ minimal homogeneous generators.

==> anc/README.md <==
# Supplementary presentation check

`verify_independent.py` computes finite examples from a presentation of the
Stanley--Reisner ideal and compares the resulting dimensions with the
hyperplane-graph formulas. It uses only the Python standard library and
requires Python 3.8 or later for `math.comb`.

Run `python3 verify_independent.py` in an appropriate compute environment.
The complete expected outcome is 917 lines beginning with `OK`, no lines
beginning with `FAIL`, and a final `ALL CHECKS PASSED`. Do not infer success
from exit status alone: the program collects failures before
printing its conclusion.

The `main()` function specifies the matroids, fine degrees and coefficient
fields. It checks
uniform, rank-two, graphic, direct-sum and Fano examples, including selected
positive-support links; most dimensions are over F_32003 and selected
families are also tested over F_2. Additional checks concern the graphic
Tutte pair and exact polynomial identities. This program does not reproduce
the partition and line-system calculations: their finite algorithms are
specified in the manuscript, and their recorded results appear in
`finite-certificates.json`. It is a supplementary test,
not a formal verification of the general theorems or of higher obstructions.

## Higher-order construction

The four additional programs use this same independent presentation module.
They require an authorized Linux compute server, one CPU and at most 1 GiB
per process. Each process enforces a 180-second limit. They do not run on
macOS. Run sequentially from a writable, isolated working directory:

```
python3 /path/to/anc/rank-two-support.py
python3 /path/to/anc/cup-image.py
python3 /path/to/anc/essential-cubic.py
python3 /path/to/anc/arbitrary-order.py
```

The JSON files written in that working directory must report `status: PASS`.
Expected mathematical counters are 1119 graph checks, 350 independent
presentation checks and 363 positive-support checks; 148 cup-rank checks
with 30 nonzero targets; 220 six-element integer S-pair checks; and 17740
integer S-pair checks for orders 3 through 12 with opposite-line sizes 3
and 4. Quotient dimensions in the four tested two-line cases are 4,13,30,68.
Runtime fields vary and are not mathematical output. The programs test
finite instances only: the integral cyclic identity, flatness proof,
arbitrary-correction socle contradiction and graded uniqueness argument
in the manuscript establish the universal statements. No full miniversal
base or expert verification is certified by these tests.

## Homogeneous negative realization

`weighted-realization.py` uses the same compute-only guards and limits.
Run it sequentially in an isolated writable ECS working directory with
the sibling `verify_independent.py` available. Its expected result is
`status: PASS`, with 32 cases, 12636 integral S-pairs, 9475 Taylor triangles,
and 6450 Koszul tests. Each case verifies the realization span modulo
generator coboundaries in characteristics 2,3,32003. Weights are symbolic
integer polynomial coefficients in the S-pair checks. Runtime is excluded
from deterministic replay comparison. These finite checks do not prove the
universal obstruction identification, which is given in the manuscript.

## Primary image in every fine degree

`full-primary-image.py` uses the same compute-only guards and limits,
with `verify_independent.py` in the same source directory. Its expected
JSON result is `status: PASS`, with 2574 multiplication checks and 2703
squarefree-positive cup checks over characteristics 2,3,32003. The former
check the Hom coordinate projection and the induced derivation-cokernel
map; the latter compare cup ranks with the independently computed target.
There are 2142 nonzero first-cohomology targets, 1071 nonzero second-
cohomology targets, and 179 links with discarded ghost vertices. Runtime
is excluded from replay comparison. The tests are finite; the general
multiplication and primary-image theorems are proved in the paper.

## Realization with positive support

`positive-realization.py` has the same compute-only guards and resource
limits. It requires the sibling `verify_independent.py`. Its expected
result is `status: PASS` in 60 cases, including 51 with positive support
and 22 zero/ghost targets (overlapping categories), with 6764 integral Taylor relation checks,
4314 exact Y-corrections, 3754 Taylor triangles, 125 nonzero tangents
and 492 higher correction-degree vanishings. Positive exponents one and
two and support on both lines are included. Independent presentation
ranks are checked over fields 2,3,32003. Ignore runtime in replay
comparison. The universal theorem relies on the written Artinian
relation-lifting proof, not on a global polynomial Groebner basis claim.

## Actual primary-quotient module maps

`primary-quotient-module.py` requires an authorized Linux ECS working
directory and the sibling `verify_independent.py`; it enforces the same
one-CPU, 1-GiB and 180-second limits. Expected JSON is `status: PASS` in
3204 degree/field cases, with 24972 actual variable maps, 35058 signed
negative-coordinate boundary identities, 5424 repeated-positive maps,
4224 squarefree annihilator support checks and 360 minimal-circuit actions.
Cases (3,3),(4,3),(4,4),(5,3) include both line orientations and fields
2,3,32003. Spaces are built from Taylor/Koszul conditions and generator
boundaries, with actual primary cup vectors at size-two endpoints, not
from the proposed module dimensions. Exclude runtime from deterministic
replay comparison. The general module presentation, generator minimality
and annihilator are proved in the paper; finite checks are auxiliary.

## Reproduction index and recorded finite certificates

Each of the eight guarded scripts writes `<script-stem>-results.json` in
the working directory. Invoke `python3 /path/to/anc/<script-stem>.py` as
above. Keep all ancillary Python sources together. Compare the entire JSON
object, including its case arrays, after removing only its nondeterministic
timing field `seconds`; check the actual key in each script before comparison.
The independent `verify_independent.py` writes the textual outcome specified
at the start of this README. Hash the distributed files to pin the version
being executed. Replay of identical code checks determinism; comparison of
presentation and graph calculations checks independently constructed spaces.
Neither is a formal proof of the general theorems.

`finite-certificates.json` is a data-only collection of three original ECS
result objects, with their original result and program SHA-256 digests.
Those hashes were freshly matched on October 11, 2026. This package does
not claim a fresh run of the older programs, which remain on their original
compute host. In the collection:

- `results.json`: twelve-row relaxed partition table, polynomial-boundary
  coefficient lists and the two bivariate coefficient-positivity summaries,
  graphic profiles and pair ranks.
- `extended-results.json`: omitted-case coverage, rank-two partition checks
  and the separate exhaustive labeled rank-three line-system minima.
- `final-identities.json`: exact Newton-basis identities for the small-
  complement comparisons and the remaining small-long-line cases.

The manuscript's recurrence computes the finite-table premises without a
matroid database; its coverage table and explicit substitutions specify
the other premises. To rederive the bivariate positivity claims, expand
the displayed polynomial-gap expressions after the two substitutions in
that lemma. The stored positivity summaries alone are not a list of every
coefficient or an independent replay. The n=5,6,7 exhaustive enumeration
is separate from the finite premises used to prove the n>=8 theorem.


==> anc/arbitrary-order.py <==
from pathlib import Path
import sys
if not sys.platform.startswith('linux'):
    raise SystemExit('Run scientific verification only on an authorized Linux compute server.')
import os,itertools,json,time,hashlib,resource,signal,math,importlib.util
resource.setrlimit(resource.RLIMIT_AS,(1024**3,1024**3)); resource.setrlimit(resource.RLIMIT_CPU,(175,180)); signal.alarm(180)
os.sched_setaffinity(0,{min(os.sched_getaffinity(0))})
if not hasattr(math,'comb'): math.comb=lambda n,k: math.factorial(n)//math.factorial(k)//math.factorial(n-k)
spec=importlib.util.spec_from_file_location('old',str(Path(__file__).with_name('verify_independent.py')))
old=importlib.util.module_from_spec(spec); spec.loader.exec_module(old)
def add(*ps):
    out={}
    for p in ps:
        for e,c in p.items(): out[e]=out.get(e,0)+c
    return {e:c for e,c in out.items() if c}
def scale(p,c): return {e:v*c for e,v in p.items() if v*c}
def mulmon(p,e,c=1): return {tuple(a+b for a,b in zip(mon,e)):v*c for mon,v in p.items()}
def experiment(m,n):
    nx=m+n; nt=nx+m; P=tuple([0]*nx+[1]*m)
    def mono(xs=(),ts=(),c=1):
        ex=[0]*nt
        for e in xs: ex[e]+=1
        for e in ts: ex[nx+e]+=1
        return {tuple(ex):c}
    def lead(g): return max(g,key=lambda e:(sum(e[:nx]),e[:nx],e[nx:]))
    def reduce(g,gs,base):
        g=dict(g); rem={}
        while g:
            e=lead(g); c=g.pop(e)
            if base and all(e[i]>=1 for i in range(nx,nt)): continue
            f=next((f for f in gs if all(a<=b for a,b in zip(lead(f),e))),None)
            if f is None: rem[e]=rem.get(e,0)+c; continue
            le=lead(f); assert f[le]==1
            tail=dict(f); del tail[le]
            g=add(g,scale(mulmon(tail,tuple(b-a for a,b in zip(le,e))),-c))
        return {e:c for e,c in rem.items() if c}
    L=set(range(m)); H=set(range(m,nx)); h0=m
    X=mono(L); Y=mono(H); F=[]
    for j in range(m):
        f={}
        for k in range(m):
            chain=[(j-r)%m for r in range(1,k+1)]
            xs=L-set([j]+chain)
            f=add(f,mono(xs,chain,(-1)**k))
        F.append(f)
    D=add(X,mono(ts=range(m),c=(-1)**(m-1)))
    for j in range(m):
        assert add(mulmon(F[j],next(iter(mono([j])))),mulmon(F[(j-1)%m],next(iter(mono(ts=[(j-1)%m])))))==D
    def gens(lam):
        gs=[add(X,mono(ts=range(m),c=lam)),Y]; labels=['X','Y']
        for j in range(m):
            for h in sorted(H):
                g=mulmon(F[j],next(iter(mono(H-{h})))) if h==h0 else mono((L-{j})|(H-{h}))
                gs.append(g); labels.append((j,h))
        return gs,labels
    checks=0; residuals={}
    for lam in [0,(-1)**(m-1)]:
        gs,labels=gens(lam); bad=[]
        for i,j in itertools.combinations(range(len(gs)),2):
            ei,ej=lead(gs[i]),lead(gs[j]); lcm=tuple(max(a,b) for a,b in zip(ei,ej))
            sp=add(mulmon(gs[i],tuple(a-b for a,b in zip(lcm,ei))),scale(mulmon(gs[j],tuple(a-b for a,b in zip(lcm,ej))),-1))
            assert not reduce(sp,gs,True),(m,n,lam,labels[i],labels[j])
            checks+=1
            remainder=reduce(sp,gs,False)
            if remainder:
                assert len(remainder)==1
                e,c=next(iter(remainder.items())); assert all(e[i]==1 for i in range(nx,nt))
                assert sum(e[:nx])==n-1 and abs(c)==1
                assert labels[i]=='X'
                bad.append({'relation':[labels[i],labels[j]],'coefficient':c,'x_support':[i for i in range(nx) if e[i]]})
        residuals[str(lam)]=bad
    # Fresh independent LS for short cases.
    ls=None
    if m+n<=8:
        N=old.Matroid(range(nx),lambda Z:min(len(Z),2) if Z<=L or Z<=H else min(len(Z),3))
        M=N.dual(); ls={}
        for p in [2,32003]:
            actual=old.ls_T12(M,{e:-1 for e in L},p); assert actual==(0,n-1)
            for size in range(2,m):
                for b in itertools.combinations(L,size):
                    assert old.ls_T12(M,{e:-1 for e in b},p)[0]==0
            ls[str(p)]=list(actual)
    return {'m':m,'n':n,'integer_S_pair_checks':checks,'cyclic_identities':m,'residuals':residuals,'LS':ls}
start=time.time(); results=[experiment(m,n) for m in range(3,13) for n in [3,4]]
result={'status':'PASS','cases':results,'integer_S_pair_checks':sum(r['integer_S_pair_checks'] for r in results),'seconds':time.time()-start,'claim_ceiling':'flat cyclic-product hypersurface family and essential multigraded order m obstruction for all m,n>=3; general theorem proved algebraically, finite tests not universal proof'}
path=str(Path.cwd()/'arbitrary-order-results.json')
with open(path,'w') as f: json.dump(result,f,indent=2,sort_keys=True)
print(json.dumps({k:v for k,v in result.items() if k!='cases'},sort_keys=True))
print('ORDERS '+str([r['m'] for r in results if r['n']==3]))
print('RESULT_SHA256 '+hashlib.sha256(open(path,'rb').read()).hexdigest())


==> anc/cup-image.py <==
from pathlib import Path
import sys
if not sys.platform.startswith('linux'):
    raise SystemExit('Run scientific verification only on an authorized Linux compute server.')
import os,time,json,hashlib,resource,signal,math,importlib.util,itertools
if not hasattr(math,'comb'): math.comb=lambda n,k: math.factorial(n)//math.factorial(k)//math.factorial(n-k)
resource.setrlimit(resource.RLIMIT_AS,(1024**3,1024**3)); resource.setrlimit(resource.RLIMIT_CPU,(175,180)); signal.alarm(180)
os.sched_setaffinity(0,{min(os.sched_getaffinity(0))})
spec=importlib.util.spec_from_file_location('old',str(Path(__file__).with_name('verify_independent.py')))
old=importlib.util.module_from_spec(spec); spec.loader.exec_module(old)
def kernel(rows,n,p):
    rows=[[x%p for x in row] for row in rows if any(x%p for x in row)]
    piv=[]; j=0
    for c in range(n):
        k=next((k for k in range(j,len(rows)) if rows[k][c]),None)
        if k is None: continue
        rows[j],rows[k]=rows[k],rows[j]
        inv=pow(rows[j][c],p-2,p); rows[j]=[x*inv%p for x in rows[j]]
        for k in range(len(rows)):
            if k!=j and rows[k][c]:
                z=rows[k][c]; rows[k]=[(a-z*b)%p for a,b in zip(rows[k],rows[j])]
        piv.append(c); j+=1
        if j==len(rows): break
    out=[]
    for c in range(n):
        if c in piv: continue
        v=[0]*n; v[c]=1
        for k,pc in enumerate(piv): v[pc]=-rows[k][c]%p
        out.append(v)
    return out
def nonzero(M,d):
    return all(v>=0 for v in d.values()) and M.indep({e for e,v in d.items() if v>0})
def shifted(C,d):
    return {e:int(e in C)+d.get(e,0) for e in M_global.E}
def source(M,C,d,p):
    valid=[nonzero(M,shifted(c,d)) for c in C]; variables=[i for i,v in enumerate(valid) if v]
    idx={i:j for j,i in enumerate(variables)}; rows=[]
    for i,j in itertools.combinations(range(len(C)),2):
        if not nonzero(M,shifted(C[i]|C[j],d)): continue
        row=[0]*len(variables)
        if valid[i]: row[idx[i]]+=1
        if valid[j]: row[idx[j]]-=1
        rows.append(row)
    out=[]
    for v in kernel(rows,len(variables),p):
        full=[0]*len(C)
        for i,j in idx.items(): full[i]=v[j]
        out.append(full)
    return out,valid
def cup_rank(M,B,B1,B2,p):
    global M_global
    M_global=M; C=M.circuits(); g=len(C)
    d1={e:-1 for e in B1}; d2={e:-1 for e in B2}; dt={e:-1 for e in B}
    a,va=source(M,C,d1,p); b,vb=source(M,C,d2,p)
    _,vt=source(M,C,dt,p)
    pairs=[(i,j) for i,j in itertools.combinations(range(g),2) if nonzero(M,shifted(C[i]|C[j],dt))]
    idx={pair:k for k,pair in enumerate(pairs)}; conditions=[]
    for i,j in pairs:
        total={e:int(e in C[i])+int(e in C[j])+dt.get(e,0) for e in M.E}
        if nonzero(M,total):
            row=[0]*len(pairs); row[idx[(i,j)]]=1; conditions.append(row)
    for i,j,k in itertools.combinations(range(g),3):
        if not nonzero(M,shifted(C[i]|C[j]|C[k],dt)): continue
        row=[0]*len(pairs)
        for pair,sgn in [((j,k),1),((i,k),-1),((i,j),1)]:
            if pair in idx: row[idx[pair]]=sgn
        conditions.append(row)
    cob=[]
    for k in range(g):
        if vt[k]: cob.append([int(i==k)-int(j==k) for i,j in pairs])
    vectors=[]
    for phi in a:
        for psi in b:
            vec=[]
            for i,j in pairs:
                value=0
                for first,second,d in [(phi,psi,d1),(psi,phi,d2)]:
                    coefficient=(first[i]-first[j])%p
                    if not coefficient: continue
                    mon=shifted(C[i]|C[j],d)
                    assert all(v>=0 for v in mon.values())
                    supp={e for e,v in mon.items() if v>0}
                    h=next((h for h,c in enumerate(C) if c<=supp),None)
                    assert h is not None,('source condition failure',i,j,d)
                    value+=coefficient*second[h]
                vec.append(value%p)
            assert all(sum(x*y for x,y in zip(vec,row))%p==0 for row in conditions),('cup not cocycle',B,p)
            vectors.append(vec)
    image=old.gauss_rank(cob+vectors,p)-old.gauss_rank(cob,p)
    target=old.ls_T12(M,dt,p)[1]
    return image,target
def two_lines(m,n):
    E=frozenset(range(m+n)); L=frozenset(range(m)); H=E-L
    return old.Matroid(E,lambda X:min(len(X),2) if X<=L or X<=H else min(len(X),3))
models=[('U2_5-dual',old.uniform(2,5).dual()),('repeated',old.binary([1,1,2,2,3,4]).dual()),('rank2-parallel',old.rank2([2,2,2]).dual()),('two-lines',two_lines(3,3).dual())]
start=time.time(); tests=0; nonzero_targets=0
for name,M in models:
    N=M.dual()
    for size in range(2,len(M.E)+1):
        for seq in itertools.combinations(M.E,size):
            B=frozenset(seq)
            if N.rk(B)!=2 or any(N.rk({e})==0 for e in B): continue
            classes=[]
            for e in B:
                found=next((i for i,P in enumerate(classes) if N.rk(P|{e})==1),None)
                if found is None: classes.append({e})
                else: classes[found].add(e)
            if len(classes)!=2: continue
            for p in [2,32003]:
                image,target=cup_rank(M,B,frozenset(classes[0]),frozenset(classes[1]),p)
                assert image==target,(name,seq,p,image,target)
                tests+=1; nonzero_targets+=int(target>0)
family=[]
for m,n in [(3,3),(3,4),(4,4),(4,5)]:
    M=two_lines(m,n).dual(); total=0; blocks=0
    for L,q in [(range(m),n),(range(m,m+n),m)]:
        for size in range(3,len(L)+1):
            for B in itertools.combinations(L,size):
                dim=old.graph_formula(M,B)[1]
                assert dim==q-1
                if m+n<=7:
                    for p in [2,32003]: assert old.ls_T12(M,{e:-1 for e in B},p)[1]==dim
                total+=dim; blocks+=1
    expected=(n-1)*(2**m-1-m-math.comb(m,2))+(m-1)*(2**n-1-n-math.comb(n,2))
    assert total==expected
    family.append({'m':m,'n':n,'blind_blocks':blocks,'blind_dimension':total})
result={'status':'PASS','pure_negative_cup_surjectivity_checks':tests,'nonzero_targets':nonzero_targets,'family':family,'seconds':time.time()-start,'scope':'finite Taylor cup checks; rank-two support and grading arguments provide universal proof'}
path=str(Path.cwd()/'cup-image-results.json')
with open(path,'w') as f: json.dump(result,f,sort_keys=True,indent=2)
print(json.dumps(result,sort_keys=True)); print('RESULT_SHA256 '+hashlib.sha256(open(path,'rb').read()).hexdigest())


==> anc/essential-cubic.py <==
from pathlib import Path
import sys
if not sys.platform.startswith('linux'):
    raise SystemExit('Run scientific verification only on an authorized Linux compute server.')
import os,itertools,json,time,hashlib,resource,signal,math,importlib.util
resource.setrlimit(resource.RLIMIT_AS,(1024**3,1024**3)); resource.setrlimit(resource.RLIMIT_CPU,(175,180)); signal.alarm(180)
os.sched_setaffinity(0,{min(os.sched_getaffinity(0))})
if not hasattr(math,'comb'): math.comb=lambda n,k: math.factorial(n)//math.factorial(k)//math.factorial(n-k)
spec=importlib.util.spec_from_file_location('old',str(Path(__file__).with_name('verify_independent.py')))
old=importlib.util.module_from_spec(spec); spec.loader.exec_module(old)
def mono(xs=(),ts=(),c=1):
    ex=[0]*9
    for e in xs: ex[e]+=1
    for e in ts: ex[6+e]+=1
    return {tuple(ex):c}
def add(*ps):
    out={}
    for p in ps:
        for e,c in p.items(): out[e]=out.get(e,0)+c
    return {e:c for e,c in out.items() if c}
def scale(p,c): return {e:v*c for e,v in p.items() if v*c}
def mulmon(p,e,c=1): return {tuple(a+b for a,b in zip(m,e)):v*c for m,v in p.items()}
def order(e): return (sum(e[:6]),e[:6],e[6:])
def leading(p): return max(p,key=order)
def normalize(p,gens,mode):
    p=dict(p); out={}; steps=0
    while p:
        e=leading(p); c=p.pop(e)
        if mode=='cubic-base' and all(e[i]>=1 for i in [6,7,8]): continue
        if mode=='second-order' and sum(e[6:])>=3: continue
        reducer=next((g for g in gens if all(a<=b for a,b in zip(leading(g),e))),None)
        if reducer is None: out[e]=out.get(e,0)+c; continue
        le=leading(reducer); assert reducer[le]==1
        quotient=tuple(b-a for a,b in zip(le,e))
        tail=dict(reducer); del tail[le]
        p=add(p,scale(mulmon(tail,quotient),-c)); steps+=1
        assert steps<10000
    return {e:c for e,c in out.items() if c}
def show(p):
    return [{'exponents':list(e),'coefficient':c} for e,c in sorted(p.items())]
L=frozenset(range(3)); H=frozenset(range(3,6)); E=L|H
N=old.Matroid(E,lambda X:min(len(X),2) if X<=L or X<=H else min(len(X),3)); M=N.dual()
circuits=M.circuits()
assert set(circuits)=={L,H}|{frozenset(i+j) for i in itertools.combinations(L,2) for j in itertools.combinations(H,2)}
def generators(lam=0):
    gs=[mono(L),mono(H)]; gs[0]=add(gs[0],mono(ts=[0,1,2],c=lam))
    names=['L','H']
    for ij in itertools.combinations(range(3),2):
        for ab in itertools.combinations(range(3,6),2):
            g=mono(ij+ab)
            if ab==(4,5):
                if ij==(0,1): g=add(g,mono([0,4,5],[1],-1),mono([4,5],[0,1]))
                if ij==(0,2): g=add(g,mono([2,4,5],[0],-1),mono([4,5],[0,2]))
                if ij==(1,2): g=add(g,mono([1,4,5],[2],-1),mono([4,5],[1,2]))
            gs.append(g); names.append(str(ij+ab))
    return gs,names
start=time.time(); checks=0; residual={}
for lam in [0,1]:
    gs,names=generators(lam)
    bad=[]
    for i,j in itertools.combinations(range(len(gs)),2):
        ei,ej=leading(gs[i]),leading(gs[j]); lcm=tuple(max(a,b) for a,b in zip(ei,ej))
        s=add(mulmon(gs[i],tuple(a-b for a,b in zip(lcm,ei))),scale(mulmon(gs[j],tuple(a-b for a,b in zip(lcm,ej))),-1))
        for mode in ['cubic-base','second-order']:
            r=normalize(s,gs,mode)
            assert not r,(lam,names[i],names[j],mode,show(r))
            checks+=1
        r=normalize(s,gs,'free-base')
        if r: bad.append({'relation':[names[i],names[j]],'remainder':show(r)})
    residual[str(lam)]=bad
dims={}
for p in [2,32003]:
    assert old.ls_T12(M,{e:-1 for e in L},p)==(0,2)
    for ij in itertools.combinations(L,2): assert old.ls_T12(M,{e:-1 for e in ij},p)[0]==0
    dims[str(p)]={'T1_triple':0,'T2_triple':2,'T1_each_pair':0}
result={'status':'PASS','integer_Buchberger_checks':checks,'source':'N=rank-3 truncation of U2,3 direct-sum U2,3; M=N-dual','flat_base':'Z[t0,t1,t2]/(t0*t1*t2)','first_order':'only G02,45 -=t0*x2*x4*x5; G01,45 -=t1*x0*x4*x5; G12,45 -=t2*x1*x4*x5','second_order':'Gij,45 +=ti*tj*x4*x5; all other generators unchanged','triple_correction':'only L generator admits lambda*t0*t1*t2 in its multidegree','free_base_remainders':residual,'LS_dimensions':dims,'seconds':time.time()-start,'claim_ceiling':'explicit flat cubic-base family; no multihomogeneous third-order lift to unrestricted three-parameter base; not full miniversal-base computation'}
path=str(Path.cwd()/'essential-cubic-results.json')
with open(path,'w') as f: json.dump(result,f,indent=2,sort_keys=True)
print(json.dumps(result,sort_keys=True)); print('RESULT_SHA256 '+hashlib.sha256(open(path,'rb').read()).hexdigest())


==> anc/finite-certificates.json <==
{
  "scope": "Original recorded ECS finite-result certificates, freshly read and source hashes matched on 2026-10-11. Not a new execution or universal proof certificate.",
  "original_result_sha256": {
    "results.json": "00ae58a59b39989355195b68442718b33d7f9f87c81d4c30416fd35d8e4a9e5e",
    "extended-results.json": "74661974e0f1f581f3d9ba1266efab9907f6b3d24f03eaed66164d038284a73e",
    "final-identities.json": "285e2423fa9f562573996f00a7bcb74dce29575a9f37ec2f50287add758436a6"
  },
  "original_program_sha256": {
    "verify.py": "0fc3f667857d33cd9905f0711f223840b1a5fa0996da454cfa8dfec78e1ee8e5",
    "extended.py": "bb8e35ebcf04d7b0f96752b5cca9bb73c92c861811bcb70dc342c228986ad6ca",
    "final-identities.py": "f65774b50373f3ea7dd94701b9c1e1307c186e2bb0e6d3a5bedc93ac09fdc231"
  },
  "recorded_results": {
    "results.json": {
      "status": "PASS",
      "scope": "selected finite inputs only; not a proof certificate for the entire manuscript",
      "finite_table": [
        [
          8,
          4,
          4,
          168,
          108,
          424,
          79
        ],
        [
          8,
          3,
          5,
          560,
          61,
          317,
          237
        ],
        [
          9,
          5,
          4,
          216,
          306,
          1076,
          500
        ],
        [
          9,
          4,
          5,
          720,
          186,
          1034,
          668
        ],
        [
          9,
          3,
          6,
          1620,
          114,
          672,
          960
        ],
        [
          10,
          6,
          4,
          600,
          696,
          2178,
          1782
        ],
        [
          10,
          5,
          5,
          900,
          470,
          2340,
          1810
        ],
        [
          10,
          4,
          6,
          2025,
          290,
          2043,
          2028
        ],
        [
          10,
          3,
          7,
          3780,
          188,
          1299,
          2615
        ],
        [
          11,
          6,
          5,
          1100,
          1000,
          4478,
          4098
        ],
        [
          11,
          5,
          6,
          2475,
          675,
          4395,
          4440
        ],
        [
          12,
          6,
          6,
          2970,
          1365,
          8124,
          8889
        ]
      ],
      "fano": 357,
      "small_complement_n_range": [
        8,
        30
      ],
      "polynomial_certificates": [
        {
          "l": 4,
          "coefficients": [
            20448,
            18252,
            5250,
            683,
            42,
            1
          ]
        },
        {
          "l": 5,
          "coefficients": [
            9624,
            12508,
            4143,
            589,
            39,
            1
          ]
        },
        {
          "l": 6,
          "coefficients": [
            5328,
            9368,
            3374,
            509,
            36,
            1
          ]
        },
        {
          "bivariate_terms": 21,
          "constant": "16032",
          "minimum": "1"
        },
        {
          "bivariate_terms": 20,
          "constant": "720",
          "minimum": "4"
        }
      ],
      "graphic_pair": [
        {
          "profile": [
            209,
            235,
            141,
            130,
            101,
            41,
            5
          ],
          "theta": 12135,
          "q": 2009
        },
        {
          "profile": [
            225,
            198,
            162,
            138,
            89,
            46,
            4
          ],
          "theta": 12161,
          "q": 2165
        }
      ],
      "rank_size_histogram": [
        [
          0,
          0,
          1
        ],
        [
          1,
          1,
          13
        ],
        [
          2,
          2,
          78
        ],
        [
          2,
          3,
          7
        ],
        [
          3,
          3,
          279
        ],
        [
          3,
          4,
          83
        ],
        [
          3,
          5,
          12
        ],
        [
          3,
          6,
          1
        ],
        [
          4,
          4,
          632
        ],
        [
          4,
          5,
          413
        ],
        [
          4,
          6,
          145
        ],
        [
          4,
          7,
          31
        ],
        [
          4,
          8,
          3
        ],
        [
          5,
          5,
          862
        ],
        [
          5,
          6,
          1025
        ],
        [
          5,
          7,
          662
        ],
        [
          5,
          8,
          281
        ],
        [
          5,
          9,
          78
        ],
        [
          5,
          10,
          13
        ],
        [
          5,
          11,
          1
        ],
        [
          6,
          6,
          545
        ],
        [
          6,
          7,
          1023
        ],
        [
          6,
          8,
          1003
        ],
        [
          6,
          9,
          637
        ],
        [
          6,
          10,
          273
        ],
        [
          6,
          11,
          77
        ],
        [
          6,
          12,
          13
        ],
        [
          6,
          13,
          1
        ]
      ]
    },
    "extended-results.json": {
      "status": "PASS",
      "finite_coverage_omitted_rows": [
        [
          8,
          2,
          6,
          315
        ],
        [
          9,
          2,
          7,
          1008
        ],
        [
          10,
          2,
          8,
          2520
        ],
        [
          11,
          2,
          9,
          5400
        ],
        [
          11,
          3,
          8,
          1220
        ],
        [
          11,
          4,
          7,
          30
        ],
        [
          11,
          7,
          4,
          405
        ],
        [
          12,
          2,
          10,
          10395
        ],
        [
          12,
          3,
          9,
          3861
        ],
        [
          12,
          4,
          8,
          1701
        ],
        [
          12,
          5,
          7,
          177
        ],
        [
          12,
          7,
          5,
          420
        ],
        [
          12,
          8,
          4,
          2457
        ]
      ],
      "rank_two_n_5_to_20": [
        [
          5,
          4,
          6,
          6
        ],
        [
          6,
          7,
          26,
          32
        ],
        [
          7,
          11,
          60,
          81
        ],
        [
          8,
          17,
          108,
          168
        ],
        [
          9,
          25,
          175,
          280
        ],
        [
          10,
          36,
          264,
          432
        ],
        [
          11,
          50,
          378,
          630
        ],
        [
          12,
          70,
          520,
          880
        ],
        [
          13,
          94,
          693,
          1188
        ],
        [
          14,
          127,
          900,
          1560
        ],
        [
          15,
          168,
          1144,
          2002
        ],
        [
          16,
          222,
          1428,
          2520
        ],
        [
          17,
          288,
          1755,
          3120
        ],
        [
          18,
          375,
          2128,
          3808
        ],
        [
          19,
          480,
          2550,
          4590
        ],
        [
          20,
          616,
          3024,
          5472
        ]
      ],
      "small_rank_three_exhaustive": [
        {
          "n": 5,
          "all_labeled_line_systems": 31,
          "minimum": 0,
          "number_minimizers": 31,
          "example": []
        },
        {
          "n": 6,
          "all_labeled_line_systems": 352,
          "minimum": 54,
          "number_minimizers": 30,
          "example": [
            [
              0,
              1,
              2
            ],
            [
              0,
              3,
              4
            ],
            [
              1,
              3,
              5
            ],
            [
              2,
              4,
              5
            ]
          ]
        },
        {
          "n": 7,
          "all_labeled_line_systems": 8389,
          "minimum": 357,
          "number_minimizers": 30,
          "example": [
            [
              0,
              1,
              2
            ],
            [
              0,
              3,
              4
            ],
            [
              0,
              5,
              6
            ],
            [
              1,
              3,
              5
            ],
            [
              1,
              4,
              6
            ],
            [
              2,
              3,
              6
            ],
            [
              2,
              4,
              5
            ]
          ]
        }
      ]
    },
    "final-identities.json": {
      "status": "PASS",
      "d3_pattern_minus_min_newton_n8": [
        [
          741,
          475,
          114,
          0,
          0
        ],
        [
          507,
          344,
          86,
          0,
          0
        ],
        [
          275,
          213,
          58,
          0,
          0
        ],
        [
          45,
          82,
          30,
          0,
          0
        ],
        [
          498,
          337,
          84,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "d2_d3_gap_newton_n8": [
        [
          478,
          654,
          466,
          168,
          24
        ],
        [
          609,
          1055,
          866,
          336,
          48
        ]
      ],
      "l2_l3_A_minus_P_newton_n13": [
        [
          18480,
          12408,
          5844,
          1839,
          348,
          30
        ],
        [
          8730,
          8144,
          4592,
          1617,
          330,
          30
        ]
      ],
      "theta_equality_cases": [
        [
          5,
          [
            [
              1,
              2,
              2
            ]
          ]
        ],
        [
          6,
          [
            [
              1,
              2,
              3
            ]
          ]
        ],
        [
          7,
          [
            [
              1,
              3,
              3
            ]
          ]
        ],
        [
          8,
          [
            [
              1,
              1,
              6
            ],
            [
              1,
              3,
              4
            ]
          ]
        ],
        [
          9,
          [
            [
              1,
              1,
              7
            ]
          ]
        ],
        [
          10,
          [
            [
              1,
              1,
              8
            ]
          ]
        ],
        [
          11,
          [
            [
              1,
              1,
              9
            ]
          ]
        ],
        [
          12,
          [
            [
              1,
              1,
              10
            ]
          ]
        ],
        [
          13,
          [
            [
              1,
              1,
              11
            ]
          ]
        ],
        [
          14,
          [
            [
              1,
              1,
              12
            ]
          ]
        ],
        [
          15,
          [
            [
              1,
              1,
              13
            ]
          ]
        ],
        [
          16,
          [
            [
              1,
              1,
              14
            ]
          ]
        ],
        [
          17,
          [
            [
              1,
              1,
              15
            ]
          ]
        ],
        [
          18,
          [
            [
              1,
              1,
              16
            ]
          ]
        ],
        [
          19,
          [
            [
              1,
              1,
              17
            ]
          ]
        ],
        [
          20,
          [
            [
              1,
              1,
              18
            ]
          ]
        ]
      ]
    }
  }
}


==> anc/full-primary-image.py <==
"""Finite minimal-presentation checks; universal proofs are in the paper."""
from pathlib import Path
import sys
if not sys.platform.startswith('linux'):
    raise SystemExit('Run only on an authorized Linux scientific compute server.')
import os, time, json, hashlib, resource, signal, math, importlib.util, itertools
if not hasattr(math, 'comb'):
    math.comb = lambda n, k: math.factorial(n)//math.factorial(k)//math.factorial(n-k)
resource.setrlimit(resource.RLIMIT_AS, (1024**3, 1024**3))
resource.setrlimit(resource.RLIMIT_CPU, (175, 180))
signal.alarm(180)
os.sched_setaffinity(0, {min(os.sched_getaffinity(0))})
spec = importlib.util.spec_from_file_location('old', str(Path(__file__).with_name('verify_independent.py')))
old = importlib.util.module_from_spec(spec)
spec.loader.exec_module(old)


def kernel(rows, n, p):
    rows = [[x % p for x in r] for r in rows if any(x % p for x in r)]
    piv, j = [], 0
    for c in range(n):
        k = next((k for k in range(j, len(rows)) if rows[k][c]), None)
        if k is None:
            continue
        rows[j], rows[k] = rows[k], rows[j]
        inv = pow(rows[j][c], p-2, p)
        rows[j] = [x*inv % p for x in rows[j]]
        for k in range(len(rows)):
            if k != j and rows[k][c]:
                z = rows[k][c]
                rows[k] = [(a-z*b) % p for a, b in zip(rows[k], rows[j])]
        piv.append(c)
        j += 1
        if j == len(rows):
            break
    out = []
    for c in range(n):
        if c in piv:
            continue
        v = [0]*n
        v[c] = 1
        for k, pc in enumerate(piv):
            v[pc] = -rows[k][c] % p
        out.append(v)
    return out


def shifted(M, C, d):
    return {e: int(e in C)+d.get(e, 0) for e in M.E}


def survives(M, d):
    return all(v >= 0 for v in d.values()) and M.indep({e for e, v in d.items() if v > 0})


def source(M, C, d, p):
    valid = [survives(M, shifted(M, c, d)) for c in C]
    cols = [i for i, v in enumerate(valid) if v]
    idx, rows = {i: j for j, i in enumerate(cols)}, []
    for i, j in itertools.combinations(range(len(C)), 2):
        if not survives(M, shifted(M, C[i] | C[j], d)):
            continue
        row = [0]*len(cols)
        if valid[i]:
            row[idx[i]] += 1
        if valid[j]:
            row[idx[j]] -= 1
        rows.append(row)
    vectors = []
    for v in kernel(rows, len(cols), p):
        full = [0]*len(C)
        for i, j in idx.items():
            full[i] = v[j]
        vectors.append(full)
    deriv = []
    for e in M.E:
        dd = dict(d)
        dd[e] = dd.get(e, 0)+1
        if survives(M, dd):
            deriv.append([int(e in c and valid[i]) for i, c in enumerate(C)])
    return vectors, valid, deriv


def multiplication_check(M, C, B, A, p):
    neg = {e: -1 for e in B}
    d = dict(neg)
    d.update({e: 1 for e in A})
    pure, _, _ = source(M, C, neg, p)
    pos, valid, deriv = source(M, C, d, p)
    images = [[x if valid[i] else 0 for i, x in enumerate(v)] for v in pure]
    assert old.gauss_rank(images, p) == old.gauss_rank(pos, p), ('Hom map', B, A, p)
    assert old.gauss_rank(images+deriv, p) == old.gauss_rank(pos+deriv, p), (B, A, p)
    expected = old.ls_T12(M, d, p)[0]
    assert old.gauss_rank(pos+deriv, p)-old.gauss_rank(deriv, p) == expected
    return expected


def cup_check(M, C, B1, B2, A, p):
    d1, d2 = {e: -1 for e in B1}, {e: -1 for e in B2}
    d2.update({e: 1 for e in A})
    dt = {e: d1.get(e, 0)+d2.get(e, 0) for e in M.E}
    aa, _, _ = source(M, C, d1, p)
    bb, _, _ = source(M, C, d2, p)
    _, vt, _ = source(M, C, dt, p)
    pairs = [(i, j) for i, j in itertools.combinations(range(len(C)), 2)
             if survives(M, shifted(M, C[i] | C[j], dt))]
    idx, conditions = {pair: k for k, pair in enumerate(pairs)}, []
    for i, j in pairs:
        total = {e: int(e in C[i])+int(e in C[j])+dt.get(e, 0) for e in M.E}
        if survives(M, total):
            row = [0]*len(pairs)
            row[idx[(i, j)]] = 1
            conditions.append(row)
    for i, j, k in itertools.combinations(range(len(C)), 3):
        if not survives(M, shifted(M, C[i] | C[j] | C[k], dt)):
            continue
        row = [0]*len(pairs)
        for pair, sign in [((j, k), 1), ((i, k), -1), ((i, j), 1)]:
            if pair in idx:
                row[idx[pair]] = sign
        conditions.append(row)
    cob = [[int(i == k)-int(j == k) for i, j in pairs] for k in range(len(C)) if vt[k]]
    vectors = []
    for phi in aa:
        for psi in bb:
            vec = []
            for i, j in pairs:
                value = 0
                for first, second, d in [(phi, psi, d1), (psi, phi, d2)]:
                    coeff = (first[i]-first[j]) % p
                    if not coeff:
                        continue
                    mon = shifted(M, C[i] | C[j], d)
                    assert all(x >= 0 for x in mon.values())
                    supp = {e for e, x in mon.items() if x > 0}
                    h = next((h for h, c in enumerate(C) if c <= supp), None)
                    assert h is not None
                    value += coeff*second[h]
                vec.append(value % p)
            assert all(sum(x*y for x, y in zip(vec, row)) % p == 0 for row in conditions)
            vectors.append(vec)
    image = old.gauss_rank(cob+vectors, p)-old.gauss_rank(cob, p)
    target = old.ls_T12(M, dt, p)[1]
    assert image == target, (B1, B2, A, p, image, target)
    return target


def subsets(E):
    for n in range(1, len(E)+1):
        for v in itertools.combinations(sorted(E), n):
            yield frozenset(v)


def classes(N, B):
    out = []
    for e in sorted(B):
        if N.rk({e}) == 0:
            return None
        block = next((P for P in out if N.rk(P | {e}) == 1), None)
        if block is None:
            out.append({e})
        else:
            block.add(e)
    return out


models = [('U%d_%d' % (r, n), old.uniform(r, n)) for n in range(2, 6) for r in range(n+1)]
models += [('repeated-dual', old.binary([0, 1, 1, 2, 3, 4]).dual()),
           ('rank2-parallel-dual', old.rank2([2, 2, 2]).dual()),
           ('graphic-K4', old.graphic([(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)])),
           ('fano-dual', old.fano().dual())]
start = time.time()
mult, cup, nt1, nt2, ghost = 0, 0, 0, 0, 0
for name, M in models:
    N, C = M.dual(), M.circuits()
    for A in subsets(M.E):
        if not M.indep(A):
            continue
        link = M.link(A)
        ghost += int(bool((frozenset(M.E)-A)-frozenset(link.E)))
        for B in subsets(link.E):
            blocks = classes(N, B)
            if not blocks:
                continue
            if len(blocks) == 1:
                for p in (2, 3, 32003):
                    nt1 += int(multiplication_check(M, C, B, A, p) > 0)
                    mult += 1
            if len(blocks) == 2:
                for p in (2, 3, 32003):
                    nt2 += int(cup_check(M, C, blocks[0], blocks[1], A, p) > 0)
                    cup += 1
result = {'status': 'PASS', 'T1_multiplication_checks': mult,
          'nonzero_T1_targets': nt1, 'squarefree_positive_cup_checks': cup,
          'nonzero_T2_targets': nt2, 'links_with_ghosts': ghost,
          'fields': [2, 3, 32003], 'models': [n for n, _ in models],
          'seconds': time.time()-start, 'scope': 'finite checks, not a universal proof'}
path = Path.cwd()/'full-primary-image-results.json'
path.write_text(json.dumps(result, indent=2, sort_keys=True))
print(json.dumps(result, sort_keys=True))
print('RESULT_SHA256 '+hashlib.sha256(path.read_bytes()).hexdigest())


==> anc/positive-realization.py <==
"""Finite exact checks of homogeneous cyclic realization; authorized Linux ECS only.

No polynomial Groebner flatness test: the proof uses Artinian relation lifting.
This checks exact relation residuals and independent Taylor/Koszul coordinates.
"""
from pathlib import Path
import sys
if not sys.platform.startswith('linux'):
    raise SystemExit('Scientific verification requires an authorized Linux ECS.')
import os, itertools, json, time, hashlib, resource, signal, importlib.util, math
resource.setrlimit(resource.RLIMIT_AS, (1024**3, 1024**3))
resource.setrlimit(resource.RLIMIT_CPU, (175, 180))
signal.alarm(180)
os.sched_setaffinity(0, {min(os.sched_getaffinity(0))})
if not hasattr(math, 'comb'):
    math.comb = lambda n, k: math.factorial(n)//math.factorial(k)//math.factorial(n-k)
spec = importlib.util.spec_from_file_location('old', str(Path(__file__).with_name('verify_independent.py')))
old = importlib.util.module_from_spec(spec)
spec.loader.exec_module(old)


def add(*ps):
    out = {}
    for p in ps:
        for e, c in p.items(): out[e] = out.get(e, 0)+c
    return {e: c for e, c in out.items() if c}


def scale(p, e, c=1):
    return {tuple(x+y for x, y in zip(f, e)): c*v for f, v in p.items() if c*v}


def case(m, n, side, b_local, a_local):
    nx, r = m+n, len(b_local)
    L0, H0 = list(range(m)), list(range(m, nx))
    L, H = (L0, H0) if side == 'L' else (H0, L0)
    order = L+H
    b = [order[i] for i in b_local]
    B, Z = set(b), set(L)-set(b)
    a = {order[i]: v for i, v in a_local.items()}
    A = set(a)
    surviving = set(H)-A
    target_dim, sigma = max(len(surviving)-1, 0), (-1)**(r-1)
    width = nx+r+len(H)
    def ex(xs=(), ts=(), vv=(), positive=False):
        z = [0]*width
        for i in xs: z[i] += 1
        for i in ts: z[nx+i] += 1
        for h in vv: z[nx+r+H.index(h)] += 1
        if positive:
            for i, v in a.items(): z[i] += v
        return tuple(z)
    def mono(**kw): return {ex(**kw): 1}
    zero = ex()
    P = ex(ts=range(r))
    X, Y = mono(xs=L), mono(xs=H)
    names = ['X', 'Y']+[(j, h) for j in L for h in H]
    gens = [frozenset(L), frozenset(H)]+[frozenset((set(L)-{j}) | (set(H)-{h})) for j in L for h in H]
    D = {'X': X, 'Y': Y}
    weight = {h: ex(vv=[h], positive=True) for h in H}
    fs = {}
    for q, j in enumerate(b):
        for h in H:
            f = {}
            for k in range(r):
                chain = [(q-d) % r for d in range(1, k+1)]
                e = ex(xs=B-{j}-{b[z] for z in chain}, ts=chain)
                if 0 in chain: e = tuple(x+y for x, y in zip(e, weight[h]))
                f = add(f, {e: (-1)**k})
            fs[j, h] = f
            D[j, h] = scale(f, ex(xs=Z | (set(H)-{h})))
    for j in set(L)-B:
        for h in H: D[j, h] = mono(xs=(set(L)-{j}) | (set(H)-{h}))
    def pred(j, h):
        if j not in B: return {}
        q = b.index(j)
        prev = (q-1) % r
        e = ex(ts=[prev])
        if prev == 0: e = tuple(x+y for x, y in zip(e, weight[h]))
        return scale(D[b[prev], h], e)
    def residual(j, h):
        if j not in B: return {}
        return {ex(xs=Z | (set(H)-{h}), ts=range(r), vv=[h], positive=True): sigma}
    pair_checks, y_divisions = 0, 0
    for i, k in itertools.combinations(range(len(names)), 2):
        ni, nk = names[i], names[k]
        si, sk = gens[i], gens[k]
        if ni == 'X' and isinstance(nk, tuple):
            j, h = nk
            val = add(scale(X, ex(xs=set(H)-{h})), scale(D[nk], ex(xs=[j]), -1), scale(pred(j, h), zero, -1))
            assert val == scale(residual(j, h), zero, -1)
        elif isinstance(ni, tuple) and isinstance(nk, tuple) and ni[1] == nk[1]:
            j, h = ni
            z = nk[0]
            val = add(scale(D[ni], ex(xs=[j])), scale(D[nk], ex(xs=[z]), -1), pred(j, h), scale(pred(z, h), zero, -1))
            assert val == add(residual(j, h), scale(residual(z, h), zero, -1))
        else:
            union = si | sk
            val = add(scale(D[ni], ex(xs=union-si)), scale(D[nk], ex(xs=union-sk), -1))
            # Every remaining residual is corrected by an exact Y multiple.
            assert all(all(e[h] >= 1 for h in H) for e in val)
            assert all(sum(e[nx:nx+r]) >= 1 for e in val)
            y_divisions += bool(val)
        pair_checks += 1
    N = old.Matroid(range(nx), lambda S: min(3, min(len(S & set(L)), 2)+min(len(S & set(H)), 2)))
    M = N.dual()
    assert set(gens) == set(M.circuits())
    cdeg = dict(a)
    cdeg.update({i: -1 for i in B})
    def valid(S, repeated=False):
        d = {i: a.get(i, 0)+int(i in S)-int(i in B) for i in range(nx)}
        if repeated:
            d = {i: a.get(i, 0)+int(i in gens[S[0]])+int(i in gens[S[1]])-int(i in B) for i in range(nx)}
        return all(v >= 0 for v in d.values()) and M.indep({i for i, v in d.items() if v > 0})
    pairs = [(i, k) for i, k in itertools.combinations(range(len(gens)), 2) if valid(gens[i] | gens[k])]
    def mu(i, k, h):
        ni, nk = names[i], names[k]
        if ni == 'X' and isinstance(nk, tuple): return -sigma*int(nk[0] in B)*int(nk[1] == h)
        if isinstance(ni, tuple) and isinstance(nk, tuple) and ni[1] == nk[1]:
            return sigma*(int(ni[0] in B)-int(nk[0] in B))*int(ni[1] == h)
        return 0
    cochains = [[mu(i, k, h) for i, k in pairs] for h in H]
    triangle_checks = 0
    pair_index = {p: q for q, p in enumerate(pairs)}
    for row in cochains:
        for i, k in pairs:
            if valid((i, k), True): assert row[pair_index[i, k]] == 0
        for i, j, k in itertools.combinations(range(len(gens)), 3):
            if valid(gens[i] | gens[j] | gens[k]):
                assert sum(sign*row[pair_index[p]] for p, sign in [((i, j), 1), ((i, k), -1), ((j, k), 1)] if p in pair_index) == 0
                triangle_checks += 1
    boundaries = [[int(i == z)-int(k == z) for i, k in pairs] for z, S in enumerate(gens) if valid(S)]
    for h, row in zip(H, cochains):
        if h in A: assert not any(row)
    fields = {}
    for prime in [2, 3, 32003]:
        dims = old.ls_T12(M, cdeg, prime)
        assert dims == (0, target_dim), (m, n, side, b, a, prime, dims, target_dim)
        rb = old.gauss_rank(boundaries, prime)
        assert old.gauss_rank(boundaries+cochains, prime)-rb == target_dim
        # Restriction kernel: discarded coordinates and one surviving constant.
        constant = [sum(cochains[H.index(h)][q] for h in surviving) for q in range(len(pairs))]
        assert old.gauss_rank(boundaries+[constant], prime) == rb
        fields[str(prime)] = {'T2': dims[1], 'realization_rank': target_dim}
    tangent_checks, correction_checks = 0, 0
    if target_dim:
        v_h = {h: int(h == min(surviving)) for h in H}
        for q, i in enumerate(b):
            degree = {i: -1}
            if q == 0:
                degree.update(a)
            active = []
            for z, S in enumerate(gens):
                d = {e: degree.get(e, 0)+int(e in S) for e in range(nx)}
                if all(v >= 0 for v in d.values()) and M.indep({e for e, v in d.items() if v > 0}): active.append(z)
            row = [0]*len(active)
            for z in active:
                name = names[z]
                if isinstance(name, tuple) and name[0] == b[(q+1) % r]: row[active.index(z)] = -v_h[name[1]] if q == 0 else -1
            deriv = []
            for e in range(nx):
                d = dict(degree)
                d[e] = d.get(e, 0)+1
                if all(v >= 0 for v in d.values()) and M.indep({e for e, v in d.items() if v > 0}):
                    deriv.append([int(e in gens[z]) for z in active])
            for prime in [2, 3, 32003]: assert old.gauss_rank(deriv+[row], prime) > old.gauss_rank(deriv, prime)
            tangent_checks += 1
        for u in itertools.product(range(r), repeat=r):
            if not 2 <= sum(u) < r: continue
            d = {i: -u[q] for q, i in enumerate(b)}
            for e, v in a.items(): d[e] = u[0]*v
            assert old.ls_T12(M, d, 32003)[0] == 0
            correction_checks += 1
    return {'m': m, 'n': n, 'side': side, 'B': b, 'a': a,
            'opposite_survivors': len(surviving), 'integer_relation_pairs': pair_checks,
            'exact_Y_corrections': y_divisions, 'Taylor_triangle_checks': triangle_checks,
            'tangent_checks': tangent_checks, 'graded_correction_checks': correction_checks, 'fields': fields}


started, cases = time.time(), []
for m, n in [(3, 3), (4, 3), (4, 4)]:
    for side in ['L', 'H']:
        ml, nh = (m, n) if side == 'L' else (n, m)
        for b in [list(range(3))]+([list(range(ml))] if ml > 3 else []):
            patterns = [{}, {ml: 1}, {ml: 2}, {ml: 1, ml+1: 2},
                        {i: 1 for i in range(ml, ml+nh-1)}, {i: 1 for i in range(ml, ml+nh)}]
            if ml > len(b): patterns += [{ml-1: 2}, {ml-1: 1, ml: 2}]
            for a in patterns: cases.append(case(m, n, side, b, a))
result = {'status': 'PASS', 'cases': cases, 'seconds': time.time()-started,
          'claim_ceiling': 'Finite exact relation and Taylor/Koszul checks only; universal Artinian flatness and realization require the written proof.'}
for key in ['integer_relation_pairs', 'exact_Y_corrections', 'Taylor_triangle_checks', 'tangent_checks', 'graded_correction_checks']:
    result[key] = sum(c[key] for c in cases)
path = Path.cwd()/'positive-realization-results.json'
path.write_text(json.dumps(result, indent=2, sort_keys=True))
print(json.dumps({k: v for k, v in result.items() if k != 'cases'}, sort_keys=True))
print('RESULT_SHA256 '+hashlib.sha256(path.read_bytes()).hexdigest())


==> anc/primary-quotient-module.py <==
"""Finite actual Taylor/Koszul module-map checks; authorized Linux ECS only.

Universal module structure is a separate written proof, not inferred here.
"""
from pathlib import Path
import sys
if not sys.platform.startswith('linux'):
    raise SystemExit('Run only on an authorized Linux ECS scientific host.')
import os, itertools, json, hashlib, time, resource, signal, math, importlib.util
resource.setrlimit(resource.RLIMIT_AS, (1024**3, 1024**3))
resource.setrlimit(resource.RLIMIT_CPU, (175, 180))
signal.alarm(180)
os.sched_setaffinity(0, {min(os.sched_getaffinity(0))})
if not hasattr(math, 'comb'):
    math.comb = lambda n, k: math.factorial(n)//math.factorial(k)//math.factorial(n-k)
spec = importlib.util.spec_from_file_location('old', str(Path(__file__).with_name('verify_independent.py')))
old = importlib.util.module_from_spec(spec)
spec.loader.exec_module(old)
FIELDS = (2, 3, 32003)


def kernel(rows, n, p):
    rows = [[x % p for x in r] for r in rows if any(x % p for x in r)]
    piv, q = [], 0
    for c in range(n):
        k = next((k for k in range(q, len(rows)) if rows[k][c]), None)
        if k is None: continue
        rows[q], rows[k] = rows[k], rows[q]
        inv = pow(rows[q][c], p-2, p)
        rows[q] = [x*inv % p for x in rows[q]]
        for k in range(len(rows)):
            if k != q and rows[k][c]:
                z = rows[k][c]
                rows[k] = [(a-z*b) % p for a, b in zip(rows[k], rows[q])]
        piv.append(c)
        q += 1
        if q == len(rows): break
    out = []
    for c in range(n):
        if c in piv: continue
        v = [0]*n
        v[c] = 1
        for k, pc in enumerate(piv): v[pc] = -rows[k][c] % p
        out.append(v)
    return out


class Presentation:
    def __init__(self, m, n, side):
        self.nx = m+n
        L0, H0 = set(range(m)), set(range(m, m+n))
        self.L, self.H = (L0, H0) if side == 'L' else (H0, L0)
        L, H = self.L, self.H
        self.names = ['X', 'Y']+[(j, h) for j in sorted(L) for h in sorted(H)]
        self.C = [frozenset(L), frozenset(H)]+[
            frozenset((L-{j}) | (H-{h})) for j in sorted(L) for h in sorted(H)]
        N = old.Matroid(range(self.nx), lambda S: min(3, min(len(S & L), 2)+min(len(S & H), 2)))
        self.M = N.dual()
        assert set(self.C) == set(self.M.circuits())
        self.pairs = list(itertools.combinations(range(len(self.C)), 2))
        self.triples = list(itertools.combinations(range(len(self.C)), 3))
        self.cache = {}

    def valid(self, d, union):
        z = [d[i]+int(i in union) for i in range(self.nx)]
        return min(z) >= 0 and self.M.indep({i for i, x in enumerate(z) if x > 0})

    def coordinates(self, d):
        C = self.C
        pairs = [ij for ij in self.pairs if self.valid(d, C[ij[0]] | C[ij[1]])]
        ix, rows = {ij: k for k, ij in enumerate(pairs)}, []
        for k, (i, j) in enumerate(pairs):
            v = [d[e]+int(e in C[i])+int(e in C[j]) for e in range(self.nx)]
            if min(v) >= 0 and self.M.indep({e for e, x in enumerate(v) if x > 0}):
                row = [0]*len(pairs); row[k] = 1; rows.append(row)
        for i, j, k in self.triples:
            if self.valid(d, C[i] | C[j] | C[k]):
                row = [0]*len(pairs)
                for ij, sign in [((i, j), 1), ((i, k), -1), ((j, k), 1)]:
                    if ij in ix: row[ix[ij]] = sign
                rows.append(row)
        bounds = [[int(i == z)-int(j == z) for i, j in pairs]
                  for z, c in enumerate(C) if self.valid(d, c)]
        return pairs, rows, bounds

    def T1(self, d, p):
        active = [i for i, c in enumerate(self.C) if self.valid(d, c)]
        ix, rows = {i: j for j, i in enumerate(active)}, []
        for i, j in self.pairs:
            if self.valid(d, self.C[i] | self.C[j]):
                row = [0]*len(active)
                if i in ix: row[ix[i]] += 1
                if j in ix: row[ix[j]] -= 1
                rows.append(row)
        out = []
        for v in kernel(rows, len(active), p):
            full = [0]*len(self.C)
            for i, j in ix.items(): full[i] = v[j]
            out.append(full)
        return out

    def primary_pairs(self, d, pairs, p):
        B = [i for i, v in enumerate(d) if v < 0]
        if len(B) != 2: return []
        d1 = tuple(-int(i == B[0]) for i in range(self.nx))
        d2 = tuple(d[i]-d1[i] for i in range(self.nx))
        out = []
        for phi in self.T1(d1, p):
            for psi in self.T1(d2, p):
                row = []
                for i, j in pairs:
                    val, union = 0, self.C[i] | self.C[j]
                    for f, g, dd in [(phi, psi, d1), (psi, phi, d2)]:
                        coeff = f[i]-f[j]
                        if not coeff: continue
                        z = [dd[e]+int(e in union) for e in range(self.nx)]
                        assert min(z) >= 0
                        supp = {e for e, x in enumerate(z) if x > 0}
                        k = next(k for k, c in enumerate(self.C) if c <= supp)
                        val += coeff*g[k]
                    row.append(val % p)
                out.append(row)
        return out

    def space(self, d, p):
        key = (d, p)
        if key not in self.cache:
            pairs, rows, bounds = self.coordinates(d)
            coc = kernel(rows, len(pairs), p)
            omega = self.primary_pairs(d, pairs, p)
            assert all(sum(a*b for a, b in zip(v, row)) % p == 0
                       for v in bounds+omega for row in rows)
            if len([v for v in d if v < 0]) == 2:
                assert old.gauss_rank(bounds+omega, p) == len(coc)
            self.cache[key] = (pairs, rows, bounds+omega, coc)
        return self.cache[key]

    def nu(self, d, h, pairs):
        B = {i for i, v in enumerate(d) if v == -1}
        row = []
        for i, j in pairs:
            a, b = self.names[i], self.names[j]
            if a == 'X' and isinstance(b, tuple):
                row.append(-int(b[0] in B)*int(b[1] == h))
            elif isinstance(a, tuple) and isinstance(b, tuple) and a[1] == b[1]:
                row.append((int(a[0] in B)-int(b[0] in B))*int(a[1] == h))
            else: row.append(0)
        return row


def subsets(S):
    return [set(v) for n in range(len(S)+1) for v in itertools.combinations(sorted(S), n)]


started, reports = time.time(), []
for m, n in [(3, 3), (4, 3), (4, 4), (5, 3)]:
    for side in ['L', 'H']:
        P = Presentation(m, n, side)
        L, H, nx = P.L, P.H, P.nx
        counts = dict(degrees=0, maps=0, negative_boundary_equalities=0,
                      repeated_positive_maps=0, annihilator_supports=0, circuit_relations=0)
        for B in subsets(L):
            if len(B) < 3: continue
            patterns = [A for A in subsets((L-B) | H) if len(A) <= 2]
            patterns += [H, H-{min(H)}]
            for A in patterns:
                for power in (1, 2):
                    d = tuple(-int(i in B)+power*int(i in A) for i in range(nx))
                    want = max(len(H-A)-1, 0)
                    for p in FIELDS:
                        pairs, rows, bounds, coc = P.space(d, p)
                        rb = old.gauss_rank(bounds, p)
                        nu = [P.nu(d, h, pairs) for h in sorted(H)]
                        assert len(coc)-rb == want
                        assert old.gauss_rank(bounds+nu, p)-rb == want
                        assert all(sum(a*b for a, b in zip(v, row)) % p == 0 for v in nu for row in rows)
                        counts['degrees'] += 1
                        for e in range(nx):
                            dt = tuple(v+int(i == e) for i, v in enumerate(d))
                            tp, tr, tb, tc = P.space(dt, p)
                            ix = {ij: k for k, ij in enumerate(pairs)}
                            mult = lambda v: [v[ix[ij]] if ij in ix else 0 for ij in tp]
                            im = [mult(v) for v in coc]
                            assert all(sum(a*b for a, b in zip(v, row)) % p == 0 for v in im for row in tr)
                            rtb = old.gauss_rank(tb, p)
                            assert old.gauss_rank(tb+[mult(v) for v in bounds], p) == rtb
                            target = max(len(H-A-{e})-1, 0) if e in H else want
                            if e in B and len(B) == 3: target = 0
                            assert old.gauss_rank(tb+im, p)-rtb == target
                            for h, v in zip(sorted(H), nu):
                                expected = P.nu(dt, h, tp)
                                diff = [(a-b) % p for a, b in zip(mult(v), expected)]
                                if e in B:
                                    gen = P.names.index((e, h))
                                    cob = [int(i == gen)-int(j == gen) for i, j in tp] if P.valid(dt, P.C[gen]) else [0]*len(tp)
                                    assert all((a-b) % p == 0 for a, b in zip(diff, cob))
                                    counts['negative_boundary_equalities'] += 1
                                else:
                                    assert not any(diff)
                            counts['maps'] += 1
                            counts['repeated_positive_maps'] += int(d[e] > 0)
        base = tuple(-int(i in L) for i in range(nx))
        for U in subsets(L):
            for V in subsets(H):
                d = tuple(base[i]+int(i in U | V) for i in range(nx))
                for p in FIELDS:
                    pairs, rows, bounds, coc = P.space(d, p)
                    bp = P.space(base, p)[0]
                    bix = {ij: k for k, ij in enumerate(bp)}
                    images = [[v[bix[ij]] if ij in bix else 0 for ij in pairs]
                              for v in [P.nu(base, h, bp) for h in sorted(H)]]
                    assert all(sum(a*b for a, b in zip(v, row)) % p == 0 for v in images for row in rows)
                    rank = old.gauss_rank(bounds+images, p)-old.gauss_rank(bounds, p)
                    want = 0 if len(U) >= len(L)-2 else max(len(H-V)-1, 0)
                    assert rank == want
                    counts['annihilator_supports'] += 1
                    if frozenset(U | V) in P.C:
                        assert rank == 0
                        counts['circuit_relations'] += 1
        reports.append(dict(m=m, n=n, side=side, **counts))
result = {'status': 'PASS', 'fields': list(FIELDS), 'reports': reports,
          'seconds': time.time()-started,
          'claim_ceiling': 'Finite actual Taylor/Koszul and cup-map checks; universal module proof remains separate.'}
for k in reports[0]:
    if k not in ['m', 'n', 'side']: result[k] = sum(r[k] for r in reports)
path = Path.cwd()/'primary-quotient-module-results.json'
path.write_text(json.dumps(result, indent=2, sort_keys=True))
print(json.dumps(result, sort_keys=True))
print('RESULT_SHA256 '+hashlib.sha256(path.read_bytes()).hexdigest())


==> anc/rank-two-support.py <==
from pathlib import Path
import sys
if not sys.platform.startswith('linux'):
    raise SystemExit('Run scientific verification only on an authorized Linux compute server.')
import os,sys,time,json,hashlib,resource,signal,math,importlib.util,itertools
root=str(Path.cwd())
os.makedirs(root,exist_ok=True)
if not hasattr(math,'comb'):
    math.comb=lambda n,k: math.factorial(n)//math.factorial(k)//math.factorial(n-k)
resource.setrlimit(resource.RLIMIT_AS,(1024**3,1024**3))
resource.setrlimit(resource.RLIMIT_CPU,(175,180))
signal.alarm(180)
os.sched_setaffinity(0,{min(os.sched_getaffinity(0))})
spec=importlib.util.spec_from_file_location('old',str(Path(__file__).with_name('verify_independent.py')))
old=importlib.util.module_from_spec(spec); spec.loader.exec_module(old)
def subsets(E):
    for size in range(1,len(E)+1):
        for b in itertools.combinations(E,size): yield frozenset(b)
def collapsed(M,B):
    if B.intersection(M.loops()): return 0,0
    N=M.dual(); s=N.r; k=N.rk(B)
    hs=[H for H in N.flats_of_rank(s-1) if not H.intersection(B)] if s else []
    if len(B)==1: return max(len(hs)-1,0),0
    if k<=1: return len(hs),0
    if k!=2: return 0,0
    gs=N.flats_of_rank(s-2)
    return 0,sum(max(sum(G<H and N.rk(G|B)==s for G in gs)-1,0) for H in hs)
def two_lines():
    E=frozenset(range(6)); lines=[frozenset(range(3)),frozenset(range(3,6))]
    def rk(X):
        if len(X)<=2: return len(X)
        return 2 if any(X<=L for L in lines) else 3
    return old.Matroid(E,rk)
models=[('U%d_%d'%(r,n),old.uniform(r,n)) for n in range(2,7) for r in range(n+1)]
models += [('two-lines',two_lines().dual()),('fano-dual',old.fano().dual()),('binary-repeated',old.binary([0,1,1,2,3,4,5]).dual()),('graphic-K4-dual',old.graphic([(0,1),(0,2),(0,3),(1,2),(1,3),(2,3)]).dual())]
start=time.time(); count=0; ls=0
for name,M in models:
    for B in subsets(M.E):
        assert collapsed(M,B)==old.graph_formula(M,B),(name,sorted(B),collapsed(M,B),old.graph_formula(M,B))
        count+=1
        if len(M.E)<=4 or name=='two-lines':
            for p in [2,32003]:
                actual=old.ls_T12(M,{e:-1 for e in B},p)
                assert actual==collapsed(M,B),(name,sorted(B),p,actual,collapsed(M,B))
                ls+=1
N=two_lines(); M=N.dual()
examples={str(sorted(B)):{'dual_rank':N.rk(B),'T12':old.ls_T12(M,{e:-1 for e in B},32003)} for B in [frozenset(range(3)),frozenset(range(3,6)),frozenset([0,1]),frozenset([0,3])]}
# All positive-support links have their own dual rank; verify directly.
positive=0
for A in subsets(M.E):
    if not M.indep(A): continue
    L=M.link(A)
    for B in subsets(L.E):
        deg={e:1 for e in A}; deg.update({e:-1 for e in B})
        actual=old.ls_T12(M,deg,32003)
        assert actual==collapsed(L,B),(sorted(A),sorted(B),actual,collapsed(L,B))
        positive+=1
result={'status':'PASS','graph_support_checks':count,'independent_LS_checks':ls,'positive_support_LS_checks':positive,'examples':examples,'seconds':time.time()-start,'scope':'finite validation only; universal proof is basis exchange'}
path=root+'/rank-two-support-results.json'
with open(path,'w') as f: json.dump(result,f,indent=2,sort_keys=True)
print(json.dumps(result,sort_keys=True))
print('RESULT_SHA256 '+hashlib.sha256(open(path,'rb').read()).hexdigest())


==> anc/verify_independent.py <==
#!/usr/bin/env python3
"""Adversarial, independent verification of finite claims in the paper.

T^1 and T^2 are computed straight from the Lichtenbaum--Schlessinger
definition with the Taylor resolution of the Stanley--Reisner ideal
(NOT via the Altmann--Christophersen topological formulas used in the
paper).  These dimensions are then compared with the paper's
hyperplane-graph formula, the pair formula, the rank-two formulas, the
rank-one-link strand, and the Fano numbers.  Graph/Tutte/PG/extremal
identities are re-derived separately.
"""
import itertools
from math import comb
from fractions import Fraction

# ---------------------------------------------------------------- matroids

class Matroid:
    def __init__(self, E, rk):
        self.E = tuple(E)
        self._rk = rk
        self.r = rk(frozenset(E))
        self._cache = {}
    def rk(self, X):
        X = frozenset(X)
        if X not in self._cache:
            self._cache[X] = self._rk(X)
        return self._cache[X]
    def indep(self, X):
        return self.rk(X) == len(set(X))
    def closure(self, X):
        X = frozenset(X); r = self.rk(X)
        return frozenset(e for e in self.E if self.rk(X | {e}) == r)
    def circuits(self):
        crc = []
        for k in range(1, len(self.E) + 1):
            for S in itertools.combinations(self.E, k):
                S = frozenset(S)
                if not self.indep(S) and all(self.indep(S - {x}) for x in S):
                    crc.append(S)
        return crc
    def flats_of_rank(self, k):
        out = set()
        for S in itertools.combinations(self.E, k):
            if self.indep(S):
                out.add(self.closure(S))
        return [F for F in out]
    def dual(self):
        E, rk, n = self.E, self.rk, self.r
        return Matroid(E, lambda X: len(X) + rk(frozenset(E) - X) - n)
    def link(self, A):
        """lk_M A: matroid M/A restricted to non-loops (actual vertices)."""
        A = frozenset(A)
        rA = self.rk(A)
        verts = [e for e in self.E if e not in A and self.rk(A | {e}) > rA]
        return Matroid(verts, lambda X: self.rk(A | X) - rA)
    def loops(self):
        return [e for e in self.E if self.rk({e}) == 0]

def uniform(r, n, off=0):
    E = list(range(off, off + n))
    return Matroid(E, lambda X: min(len(X), r))

def rank2(sizes):
    """loopless rank-two matroid with parallel classes of given sizes"""
    E, cls = [], {}
    for i, s in enumerate(sizes):
        for _ in range(s):
            cls[len(E)] = i; E.append(len(E))
    def rk(X):
        cs = {cls[e] for e in X}
        return min(len(cs), 2) if X else 0
    return Matroid(E, rk)

def graphic(edges):
    verts = sorted({v for e in edges for v in e})
    def rk(X):
        parent = {v: v for v in verts}
        def find(a):
            while parent[a] != a:
                parent[a] = parent[parent[a]]; a = parent[a]
            return a
        r = 0
        for i in X:
            a, b = find(edges[i][0]), find(edges[i][1])
            if a != b:
                parent[a] = b; r += 1
        return r
    return Matroid(range(len(edges)), rk)

def binary(cols):
    """cols: list of int bitmasks over GF(2)"""
    def rk(X):
        basis = []
        for e in X:
            v = cols[e]
            for b in basis:
                v = min(v, v ^ b) if False else (v ^ b if (v ^ b) < v else v)
            # proper reduction:
            v = cols[e]
            for b in basis:
                if (v ^ b) < v:
                    v ^= b
            if v:
                basis.append(v); basis.sort(reverse=True)
        return len(basis)
    return Matroid(range(len(cols)), rk)

def direct_sum(M1, M2):
    E = list(M1.E) + [('b', e) for e in M2.E]
    def rk(X):
        X1 = frozenset(e for e in X if e in set(M1.E))
        X2 = frozenset(e[1] for e in X if isinstance(e, tuple) and e[0] == 'b')
        return M1.rk(X1) + M2.rk(X2)
    return Matroid(E, rk)

def fano():
    # points of PG(2,2) as nonzero vectors in GF(2)^3
    return binary([1, 2, 3, 4, 5, 6, 7])

# ------------------------------------------- LS/Taylor computation of T^i

def gauss_rank(rows, p):
    rows = [r[:] for r in rows if any(x % p for x in r)]
    rank, ncol = 0, (len(rows[0]) if rows else 0)
    col = 0
    while rows and col < ncol:
        piv = None
        for i in range(rank, len(rows)):
            if rows[i][col] % p:
                piv = i; break
        if piv is None:
            col += 1; continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        inv = pow(rows[rank][col] % p, p - 2, p)
        rows[rank] = [(x * inv) % p for x in rows[rank]]
        for i in range(len(rows)):
            if i != rank and rows[i][col] % p:
                f = rows[i][col] % p
                rows[i] = [(a - f * b) % p for a, b in zip(rows[i], rows[rank])]
        rank += 1; col += 1
    return rank

def ls_T12(M, cdeg, p=32003):
    """T^1_c and T^2_c of k[M] via Lichtenbaum-Schlessinger + Taylor.
    cdeg: dict e -> integer (fine degree)."""
    E = list(M.E)
    circ = M.circuits()
    g = len(circ)
    def degvec(S):
        return {e: 1 for e in S}
    def add(d1, d2):
        return {e: d1.get(e, 0) + d2.get(e, 0) for e in set(d1) | set(d2)}
    def R_nonzero(d):
        if any(v < 0 for v in d.values()):
            return False
        supp = frozenset(e for e, v in d.items() if v > 0)
        return M.indep(supp)
    mdeg = [degvec(C) for C in circ]
    # ---- T^1
    valid1 = [R_nonzero(add(cdeg, mdeg[i])) for i in range(g)]
    var1 = [i for i in range(g) if valid1[i]]
    idx1 = {i: t for t, i in enumerate(var1)}
    rows = []
    for i, j in itertools.combinations(range(g), 2):
        lcm = degvec(circ[i] | circ[j])
        if not R_nonzero(add(cdeg, lcm)):
            continue
        row = [0] * len(var1)
        if valid1[i]: row[idx1[i]] += 1
        if valid1[j]: row[idx1[j]] -= 1
        if any(row): rows.append(row)
    rank_cond1 = gauss_rank(rows, p) if rows else 0
    ker1 = len(var1) - rank_cond1
    im_rows = []
    for e in E:
        de = add(cdeg, {e: 1})
        if not R_nonzero(de):
            continue
        row = [0] * len(var1)
        for i in var1:
            if e in circ[i]:
                row[idx1[i]] += 1
        if any(row): im_rows.append(row)
    rank_im1 = gauss_rank(im_rows, p) if im_rows else 0
    T1 = ker1 - rank_im1
    # ---- T^2
    pairs = list(itertools.combinations(range(g), 2))
    pl = {}
    var2 = []
    for (i, j) in pairs:
        lcm = degvec(circ[i] | circ[j])
        if R_nonzero(add(cdeg, lcm)):
            pl[(i, j)] = len(var2); var2.append((i, j))
    rows2 = []
    # Koszul/trivial: gcd_{ij} * psi_ij = 0 when it lands in a nonzero piece
    for (i, j) in var2:
        tot = add(mdeg[i], mdeg[j])
        if R_nonzero(add(cdeg, tot)):
            row = [0] * len(var2); row[pl[(i, j)]] = 1
            rows2.append(row)
    # Taylor 3-fold relations
    for i, j, k in itertools.combinations(range(g), 3):
        L = degvec(circ[i] | circ[j] | circ[k])
        if not R_nonzero(add(cdeg, L)):
            continue
        row = [0] * len(var2)
        for (pr, sgn) in (((j, k), 1), ((i, k), -1), ((i, j), 1)):
            if pr in pl:
                row[pl[pr]] += sgn
        if any(row): rows2.append(row)
    rank_cond2 = gauss_rank(rows2, p) if rows2 else 0
    ker2 = len(var2) - rank_cond2
    im2 = []
    for i in range(g):
        if not valid1[i]:
            continue
        row = [0] * len(var2)
        for (a, b) in var2:
            if a == i: row[pl[(a, b)]] += 1
            elif b == i: row[pl[(a, b)]] -= 1
        if any(row): im2.append(row)
    # image lies inside kernel of conditions; quotient dimension:
    rank_im2 = gauss_rank(im2, p) if im2 else 0
    T2 = ker2 - rank_cond2 * 0 - rank_im2  # ker2 already = dim kernel
    return T1, T2

# ------------------------------------------------ paper's graph formula

def graph_formula(M, B):
    """paper eq (universal-T1)/(universal-T2) for purely negative support B"""
    B = frozenset(B)
    if set(B) & set(M.loops()):
        return 0, 0
    N = M.dual()
    s = N.r
    hyps = N.flats_of_rank(s - 1) if s >= 1 else []
    if len(B) == 1:
        m = sum(1 for H in hyps if not (H & B))
        return max(m - 1, 0), 0
    Gf = N.flats_of_rank(s - 2) if s >= 2 else []
    t1 = t2 = 0
    for H in hyps:
        if H & B:
            continue
        verts = [G for G in Gf if G < H and N.rk(G | B) == s]
        if not verts:
            t1 += 1
            continue
        # components of Gamma_B(H)
        par = list(range(len(verts)))
        def find(a):
            while par[a] != a:
                par[a] = par[par[a]]; a = par[a]
            return a
        for a, b in itertools.combinations(range(len(verts)), 2):
            if N.rk((verts[a] & verts[b]) | B) == s:
                ra, rb = find(a), find(b)
                if ra != rb: par[ra] = rb
        ncomp = len({find(a) for a in range(len(verts))})
        t2 += max(ncomp - 1, 0)
    return t1, t2

def rank2_formula(sizes, cls, B):
    """paper Theorem (rank-two formulas), purely negative supports"""
    n = sum(sizes); t = len(sizes)
    cB = [cls[b] for b in B]
    if len(B) == 2:
        i, j = cB
        if i == j:
            ni = sizes[i]
            other = sum(sizes[a] * sizes[c]
                        for a, c in itertools.combinations(range(t), 2)
                        if a != i and c != i)
            return max(ni - 3 + other, 0)
        return sum(sizes[k] * max(n - 3 - sizes[k], 0)
                   for k in range(t) if k not in (i, j))
    if len(B) == 3:
        if len(set(cB)) != 3:
            return 0
        rem = [cls[e] for e in range(n) if e not in B]
        if len(set(rem)) <= 1:
            return max(n - 4, 0)
        return 0
    return 0

# ------------------------------------------------------------- test drive

def dvec(neg=(), pos=()):
    d = {}
    for e in neg: d[e] = d.get(e, 0) - 1
    for e, m in pos: d[e] = d.get(e, 0) + m
    return d

failures = []
def check(tag, got, want):
    ok = got == want
    if not ok:
        failures.append((tag, got, want))
    print(("OK  " if ok else "FAIL") + f" {tag}: got={got} want={want}")

def test_purely_negative(M, name, maxB=3, primes=(32003, 2)):
    for k in range(1, maxB + 1):
        for B in itertools.combinations(M.E, k):
            gf = graph_formula(M, B)
            ls = ls_T12(M, dvec(neg=B), p=primes[0])
            check(f"{name} B={B} (graph vs LS p={primes[0]})", ls, gf)
            if 2 in primes:
                ls2 = ls_T12(M, dvec(neg=B), p=2)
                check(f"{name} B={B} char2", ls2, gf)

def main():
    # ---- 1. zero-dimensional lemma: T^2(U_{1,d}) components
    for d in range(2, 7):
        M = uniform(1, d)
        for B in itertools.combinations(M.E, 2):
            t1, t2 = ls_T12(M, dvec(neg=B))
            check(f"Z_{d} pair {B} T2", t2, max(d - 3, 0))
        for B in itertools.combinations(M.E, 3):
            t1, t2 = ls_T12(M, dvec(neg=B))
            check(f"Z_{d} triple {B} T2", t2, 0)
        for e in M.E:
            t1, t2 = ls_T12(M, dvec(neg=[e]))
            check(f"Z_{d} single {e} T2", t2, 0)

    # ---- 2. graph formula vs LS on a family of matroids
    test_purely_negative(uniform(2, 4), "U24")
    test_purely_negative(uniform(2, 5), "U25")
    test_purely_negative(uniform(3, 5), "U35")
    test_purely_negative(uniform(3, 6), "U36", maxB=3, primes=(32003,))
    test_purely_negative(rank2([2, 2, 1]), "R221")
    test_purely_negative(rank2([3, 2, 1]), "R321", primes=(32003,))
    test_purely_negative(rank2([2, 2, 2]), "R222", primes=(32003,))
    test_purely_negative(rank2([4, 1, 1]), "R411", primes=(32003,))
    test_purely_negative(rank2([2, 1, 1, 1]), "R2111", primes=(32003,))
    K4 = graphic([(0,1),(0,2),(0,3),(1,2),(1,3),(2,3)])
    test_purely_negative(K4, "M(K4)", maxB=3, primes=(32003,))
    DS = direct_sum(uniform(1, 2), uniform(2, 3, off=10))
    test_purely_negative(DS, "U12+U23", maxB=3, primes=(32003,))
    LP = direct_sum(uniform(0, 1), uniform(2, 4, off=10))  # with a loop
    test_purely_negative(LP, "loop+U24", maxB=2, primes=(32003,))
    test_purely_negative(fano(), "F7", maxB=2, primes=(32003,))

    # ---- 3. rank-two formulas vs LS
    for sizes in ([2,2,1],[3,2,1],[2,2,2],[4,1,1],[2,1,1,1],[3,3,1],[1,1,1,1,1]):
        M = rank2(sizes)
        cls = {}
        idx = 0
        for i, s in enumerate(sizes):
            for _ in range(s):
                cls[idx] = i; idx += 1
        for k in (2, 3):
            for B in itertools.combinations(M.E, k):
                t1, t2 = ls_T12(M, dvec(neg=B))
                want = rank2_formula(sizes, cls, B)
                check(f"rank2{tuple(sizes)} B={B} thm7.1", t2, want)

    # ---- 4. positive supports: link formula / strands
    M = uniform(3, 6)
    for A in itertools.combinations(M.E, 2):
        L = M.link(A)
        for B in itertools.combinations(L.E, 2):
            t1, t2 = ls_T12(M, dvec(neg=B, pos=[(a, 1) for a in A]))
            check(f"U36 1_A-1_B A={A} B={B}", t2, max(len(L.E) - 3, 0))
    # exponent 2 (standard degree zero) on Fano: per-point 33
    F = fano()
    e0 = F.E[0]
    L = F.link([e0])
    tot = 0
    for B in itertools.combinations(L.E, 2):
        t1, t2 = ls_T12(F, dvec(neg=B, pos=[(e0, 2)]))
        gf = graph_formula(L, B)
        check(f"F7 2e-{B} link-consistency", t2, gf[1])
        tot += t2
    check("F7 per-point rank-two-link total", tot, 33)
    # Fano rank-one-link strand: A independent pair, d_A=4 => each pair gives 1
    A = (F.E[0], F.E[1])
    LA = F.link(A)
    sA = 0
    for B in itertools.combinations(LA.E, 2):
        t1, t2 = ls_T12(F, dvec(neg=B, pos=[(a, 1) for a in A]))
        sA += t2
        check(f"F7 1_A-1_B A={A} B={B}", t2, 1)
    check("F7 one (r-1)-set strand total", sA, 6)

    # ---- 5. Tutte contrast graphs
    E1 = [(0,4),(0,6),(1,4),(1,5),(1,6),(2,3),(2,5),(2,6),(3,4),(3,5),(3,6),(4,5),(5,6)]
    E2 = [(0,1),(0,2),(0,3),(0,5),(1,2),(1,4),(1,5),(2,3),(2,5),(2,6),(3,4),(4,5),(5,6)]
    G1, G2 = graphic(E1), graphic(E2)
    check("G1 rank", G1.r, 6); check("G2 rank", G2.r, 6)
    def tutte_profile(M):
        prof = {}
        for S in itertools.chain.from_iterable(
                itertools.combinations(range(13), k) for k in range(14)):
            r = M.rk(S)
            key = (M.r - r, len(S) - r)
            prof[key] = prof.get(key, 0) + 1
        return prof
    check("equal Tutte polynomials", tutte_profile(G1) == tutte_profile(G2), True)
    def profile_theta(M):
        prof = {d: 0 for d in range(14)}
        theta = 0
        for A in itertools.combinations(range(13), 5):
            if M.rk(A) == 5:
                d = 13 - len(M.closure(A))
                prof[d] += 1
                theta += comb(d, 2) * max(d - 3, 0)
        return [prof[d] for d in range(2, 9)], theta
    p1, th1 = profile_theta(G1)
    p2, th2 = profile_theta(G2)
    check("G1 profile", tuple(p1), (209,235,141,130,101,41,5))
    check("G2 profile", tuple(p2), (225,198,162,138,89,46,4))
    check("Theta(G1)", th1, 12135)
    check("Theta(G2)", th2, 12161)

    # ---- 6. PG(2,q) polynomial identity + Fano numbers
    # exact rational grid check; degree <= 10 in one variable, 30 points suffice
    def pg_first(q):
        q = Fraction(q)
        N = q**2 + q + 1
        alpha = q - 3 + q*(q-1)/2 * q**2
        gamma = q * (q - 1) * (q**2 - 3)
        Theta = N * (q+1)*q/2 * q**2*(q**2-1)/2 * (q**2 - 3)
        return Theta + N * ((q + 1) * q*(q-1)/2 * alpha + (q+1)*q/2 * q**2 * gamma)
    def pg_poly(q):
        q = Fraction(q)
        return (q*(q-1)*(q+1)*(q**2+q+1)/4
                * (3*q**5 + 2*q**4 - 10*q**3 - 3*q**2 + 2*q - 6))
    check("PG identity (30 pts)", all(pg_first(q) == pg_poly(q) for q in range(-14, 16)), True)
    check("F7 total 357", pg_first(2), 357)
    check("F7 Theta 126",
          Fraction(7) * 3 * 6 * 1, 126)

    # ---- 7. extremal-section expansions: exact grid identity checks
    def Fpoly(d):  # polynomial branch d(d-1)(d-3)/2
        return Fraction(d*(d-1)*(d-3), 2)
    ok = True
    for u in range(-5, 8):
        for v in range(-5, 8):
            for w in range(-5, 8):
                n_ = u + v + w
                lhs = 2*(u*Fpoly(n_-u) + v*Fpoly(n_-v) - (u+v)*Fpoly(w))
                rhs = u*v*(u*u + v*v + 3*(u+v)*w + 6*w*w - 4*(u+v) - 16*w + 6)
                ok = ok and lhs == rhs
    check("merge identity (41)", ok, True)
    ok = True
    for A_ in range(-5, 8):
        for U_ in range(-5, 8):
            for V_ in range(-5, 8):
                aa = A_ + 2; bb = aa + U_; dd = bb + V_; nn = aa + bb + dd
                gg = lambda x: x * Fpoly(nn - x)
                delta = 2*(gg(aa) + gg(dd) - gg(aa-1) - gg(dd+1))
                rhs42 = (8 + 24*A_ + 32*U_ + 12*V_ + 12*A_**2 + 45*A_*U_ + 27*A_*V_
                         + 34*U_**2 + 33*U_*V_ + 5*V_**2 + 12*A_**2*U_ + 12*A_**2*V_
                         + 21*A_*U_**2 + 24*A_*U_*V_ + 3*A_*V_**2 + 10*U_**3
                         + 15*U_**2*V_ + 6*U_*V_**2 + V_**3)
                ok = ok and delta == rhs42
    check("transfer identity (42)", ok, True)
    ok = True
    for s_ in range(-6, 10):
        for b_ in range(-6, 10):
            d_ = s_ - b_; p_ = b_ * d_; n2 = s_ + 1
            g2 = lambda x: x * Fpoly(n2 - x)
            lhs43 = 2*(g2(b_) + g2(d_) - g2(1))
            E_ = -2*p_**2 + (s_**2 - s_ - 4)*p_ - s_*(s_-1)*(s_-3)
            ok = ok and lhs43 == E_
    check("final comparison (43)", ok, True)
    ok = all((-2*(2*(s-2))**2 + (s**2-s-4)*2*(s-2) - s*(s-1)*(s-3))
             == s**3 - 10*s**2 + 25*s - 16 for s in range(-4, 6))
    check("left endpoint poly", ok, True)
    ok = all((-2*m**4 + ((2*m)**2 - 2*m - 4)*m**2 - 2*m*(2*m-1)*(2*m-3))
             == 2*m*(m**3 - 5*m**2 + 6*m - 3) for m in range(-5, 6))
    check("even endpoint", ok, True)
    def oddE(m):
        sodd = 2*m + 1
        return (-2*(m*(m+1))**2 + (sodd**2 - sodd - 4)*m*(m+1)
                - sodd*(sodd-1)*(sodd-3))
    ok = all(oddE(m) == 2*m**3*(m-3) for m in range(-5, 6))
    check("odd endpoint", ok, True)

    # ---- 8. binary 5-element obstruction profile
    Mb = binary([1, 1, 1, 3, 2])
    prof = {d: 0 for d in range(6)}
    for e in Mb.E:
        if Mb.rk({e}) == 1:
            d = 5 - len(Mb.closure({e}))
            prof[d] += 1
    check("binary profile", tuple(prof[d] for d in range(6)), (0,0,3,0,2,0))

    print()
    if failures:
        print(f"### {len(failures)} FAILURES ###")
        for f in failures:
            print(f)
    else:
        print("ALL CHECKS PASSED")

if __name__ == "__main__":
    main()


==> anc/weighted-realization.py <==
"""Exact finite checks for Candidate E. Run ONLY on authorized Linux ECS.

Checks symbolic integral weighted/subset S-pairs and independent minimal
Taylor/Koszul quotient representatives. Finite checks are not universal proof.
"""
from pathlib import Path
import sys
if not sys.platform.startswith('linux'):
    raise SystemExit('Scientific verification requires an authorized Linux ECS.')
import os, itertools, json, time, hashlib, resource, signal, importlib.util, math
resource.setrlimit(resource.RLIMIT_AS, (1024**3, 1024**3))
resource.setrlimit(resource.RLIMIT_CPU, (175, 180))
signal.alarm(180)
os.sched_setaffinity(0, {min(os.sched_getaffinity(0))})
if not hasattr(math, 'comb'):
    math.comb = lambda n, k: math.factorial(n)//math.factorial(k)//math.factorial(n-k)
spec = importlib.util.spec_from_file_location('old', str(Path(__file__).with_name('verify_independent.py')))
old = importlib.util.module_from_spec(spec)
spec.loader.exec_module(old)

def add(*ps):
    out = {}
    for poly in ps:
        for e, c in poly.items():
            out[e] = out.get(e, 0) + c
    return {e: c for e, c in out.items() if c}

def multiply(poly, e, c=1):
    return {tuple(a+b for a, b in zip(mon, e)): c*v for mon, v in poly.items() if c*v}

def case(m, n, b):
    b = tuple(b)
    r, nx = len(b), m+n
    L, H, B = set(range(m)), set(range(m, m+n)), set(b)
    Z, sigma = L-B, (-1)**(r-1)
    # x,y; then r t parameters; then n independent v coefficients.
    width = nx+r+n
    def mono(xs=(), ts=(), ws=(), c=1):
        ex = [0]*width
        for i in xs: ex[i] += 1
        for i in ts: ex[nx+i] += 1
        for i in ws: ex[nx+r+i] += 1
        return {tuple(ex): c}
    def exp(**kw): return next(iter(mono(**kw)))
    def lead(g): return max(g, key=lambda e: (sum(e[:nx]), e[:nx], e[nx:]))
    def reduce(poly, gs, kill_product):
        todo, rem = dict(poly), {}
        while todo:
            e = lead(todo)
            c = todo.pop(e)
            if kill_product and all(e[nx+i] >= 1 for i in range(r)): continue
            f = next((g for g in gs if all(a <= z for a, z in zip(lead(g), e))), None)
            if f is None:
                rem[e] = rem.get(e, 0)+c
                continue
            le = lead(f)
            assert f[le] == 1
            tail = dict(f)
            del tail[le]
            todo = add(todo, multiply(tail, tuple(z-a for a, z in zip(le, e)), -c))
        return {e: c for e, c in rem.items() if c}
    count = 0
    for constant in [False, True]:
        fs = {}
        for q, j in enumerate(b):
            for h in sorted(H):
                f = {}
                for a in range(r):
                    chain = [(q-d) % r for d in range(1, a+1)]
                    ws = [0 if constant else h-m] if 0 in chain else []
                    f = add(f, mono(B-{j}-{b[z] for z in chain}, chain, ws, (-1)**a))
                fs[j, h] = f
                prev = (q-1) % r
        for q, j in enumerate(b):
            prev = (q-1) % r
            for h in sorted(H):
                rhs = add(mono(B), mono(ts=range(r), ws=[0 if constant else h-m], c=sigma))
                assert add(multiply(fs[j, h], exp(xs=[j])),
                           multiply(fs[b[prev], h], exp(ts=[prev], ws=([0 if constant else h-m] if prev == 0 else [])))) == rhs
        d = add(mono(B), mono(ts=range(r), ws=[0], c=sigma))
        gs = [multiply(d, exp(xs=Z)) if constant else mono(L), mono(H)]
        for j in sorted(L):
            for h in sorted(H):
                if j in B:
                    g = multiply(fs[j, h], exp(xs=Z | (H-{h})))
                elif constant:
                    g = multiply(d, exp(xs=(Z-{j}) | (H-{h})))
                else:
                    g = mono((L-{j}) | (H-{h}))
                gs.append(g)
        for i, j in itertools.combinations(range(len(gs)), 2):
            ei, ej = lead(gs[i]), lead(gs[j])
            lcm = tuple(max(a, z) for a, z in zip(ei, ej))
            sp = add(multiply(gs[i], tuple(a-z for a, z in zip(lcm, ei))),
                     multiply(gs[j], tuple(a-z for a, z in zip(lcm, ej)), -1))
            assert not reduce(sp, gs, not constant), (m, n, b, constant, i, j)
            count += 1
    N = old.Matroid(range(nx), lambda S: min(3, min(len(S & L), 2)+min(len(S & H), 2)))
    M = N.dual()
    gens = [frozenset(L), frozenset(H)]
    names = ['X', 'Y']
    for j in sorted(L):
        for h in sorted(H):
            gens.append(frozenset((L-{j}) | (H-{h})))
            names.append((j, h))
    assert set(gens) == set(M.circuits())
    def valid(S): return B <= S and M.indep(S-B)
    pairs = [(i, j) for i, j in itertools.combinations(range(len(gens)), 2) if valid(gens[i] | gens[j])]
    def mu(i, j, v):
        if i > j: return -mu(j, i, v)
        a, z = names[i], names[j]
        if a == 'X' and isinstance(z, tuple): return -sigma*int(z[0] in B)*v[z[1]-m]
        if isinstance(a, tuple) and isinstance(z, tuple) and a[1] == z[1]:
            return sigma*(int(a[0] in B)-int(z[0] in B))*v[a[1]-m]
        return 0
    cochains = []
    koszul, triangles = 0, 0
    for hh in range(n):
        v = [int(z == hh) for z in range(n)]
        cochains.append([mu(i, j, v) for i, j in pairs])
        for i, j in pairs:
            S = (gens[i] & gens[j]) | ((gens[i] | gens[j])-B)
            if M.indep(S): assert mu(i, j, v) == 0
            koszul += 1
        for i, j, k in itertools.combinations(range(len(gens)), 3):
            if valid(gens[i] | gens[j] | gens[k]):
                assert mu(i, j, v)-mu(i, k, v)+mu(j, k, v) == 0
                triangles += 1
    generators = [i for i, S in enumerate(gens) if valid(S)]
    boundaries = [[int(i == a)-int(j == a) for i, j in pairs] for a in generators]
    dimensions = {}
    for prime in [2, 3, 32003]:
        dim = old.ls_T12(M, {i: -1 for i in B}, prime)
        assert dim == (0, n-1), (m, n, b, prime, dim)
        rank0 = old.gauss_rank(boundaries, prime)
        rank1 = old.gauss_rank(boundaries+cochains, prime)
        assert rank1-rank0 == n-1
        assert old.gauss_rank(boundaries+[[sum(row[k] for row in cochains) for k in range(len(pairs))]], prime) == rank0
        dimensions[str(prime)] = {'T1': dim[0], 'T2': dim[1], 'realization_rank': rank1-rank0}
    return {'m': m, 'n': n, 'B': list(b), 'integer_S_pairs': count,
            'Taylor_triangles': triangles, 'Koszul_pairs': koszul, 'fields': dimensions}

started = time.time()
cases = []
for m in range(3, 7):
    for n in [3, 4]:
        for r in range(3, m+1):
            cases.append(case(m, n, range(r)))
            if r < m: cases.append(case(m, n, list(range(r-1))+[m-1]))
result = {'status': 'PASS', 'cases': cases,
          'integer_S_pairs': sum(c['integer_S_pairs'] for c in cases),
          'Taylor_triangles': sum(c['Taylor_triangles'] for c in cases),
          'Koszul_pairs': sum(c['Koszul_pairs'] for c in cases),
          'seconds': time.time()-started,
          'claim_ceiling': 'Finite symbolic weighted/subset and independent Taylor checks; universal proof and obstruction identification require separate review.'}
path = Path.cwd()/'weighted-realization-results.json'
path.write_text(json.dumps(result, indent=2, sort_keys=True))
print(json.dumps({k: v for k, v in result.items() if k != 'cases'}, sort_keys=True))
print('RESULT_SHA256 '+hashlib.sha256(path.read_bytes()).hexdigest())

